Three-loop evolution kernel for transversity operator

We calculate quantum corrections to the symmetry generators for the transversity operators in quantum chromodynamics (QCD) in the two-loop approximation. Using this result, we obtain the evolution kernel for the corresponding operators at three loops. The explicit expression for the anomalous dimension matrix in the Gegenbauer basis is given for the first few operators.

==> anc/HandHbar-for-arXiv.map <==
###
###
###	Three-loop evolution kernel for transversity operator
###     A.N. Manashov, S. Moch, L.A. Shumilov
###     DESY-24-103
###
###     function h^3 and \bar h^3 in Eqs.(4.30a,b)
###     notation Hpl(z,...) are harmonic polylogarithms
###     z = tau in Eqs.(4.30a,b)
###
###
### ----------------------------------------------------------------------
###

h3:=z->           cf^3*(-1936/9
                        -32*(-1+z)/z*Hpl(z,[3])
                        +32*(-1+z)/z*Hpl(z,[1, 1, 0])
                        +32/3*(-1+z)/z*Hpl(z,[2])
                        -16*(-1+z)/z*Hpl(z,[1])
                        -32/3*(-1+z)/z*Hpl(z,[1, 0])
                        +88/3*Hpl(z,[0])
                        -32/z*(-1+z)*Hpl(z,[1, 2])
                        +32*(-1+z)/z*Hpl(z,[2, 0]))
              +cf^2*nf*(352/9
                        -16/3*(-1+z)/z*Hpl(z,[2])
                        +16/3*(-1+z)/z*Hpl(z,[1, 0])
                        -8/3*Hpl(z,[0]))
              -16/9*cf*nf^2
              +cf*nf/nc*(  8
                          -8*(-1+z)/z*Hpl(z,[2])
                          -8/9*(23*z-20)/z*Hpl(z,[1])
                          +8/3*(-1+z)/z*Hpl(z,[1, 0])
                          -4/3*Hpl(z,[0])
                          -16/3*(-1+z)/z*Hpl(z,[1, 1]))
              +cf^2/nc*(   -64*(-1+z)/z*Hpl(z,[3])
                           +8/3*(9*z*zeta[2]-18*z*zeta[3]-19*z+36*zeta[3]+19)/(-1+z)
                           -96/z*(-1+z)*Hpl(z,[1, 1, 1])
                           +32*(-1+z)/z*Hpl(z,[1, 1, 0])
                           -16*(5*z^2-10*z+4)/z/(-1+z)*Hpl(z,[2, 1])
                           +8/3*(23*z^2-58*z+26)/z/(-1+z)*Hpl(z,[2])
                           +4/9*(36*z*zeta[2]+557*z-36*zeta[2]-500)/z*Hpl(z,[1])
                           -32/3*(-1+4*z)/z*Hpl(z,[1, 0])
                           +8/3*(12*z*zeta[2]-13*z-24*zeta[2]+13)/(-1+z)*Hpl(z,[0])
                           -80/z*(-1+z)*Hpl(z,[1, 2])
                           +32*(z^2-2*z+2)/z/(-1+z)*Hpl(z,[2, 0])
                           -16/3*(2+z)/z*Hpl(z,[1, 1]))
              +cf/nc^2*(   -32*(-1+z)/z*Hpl(z,[3])
                           +8/9*(27*z*zeta[2]-54*z*zeta[3]+68*z-18*zeta[2]+108*zeta[3]-68)/(-1+z)
                           -32/z*(-1+z)*Hpl(z,[1, 1, 1])
                           +16*(-1+z)/z*Hpl(z,[1, 1, 0])
                           -48*(-1+z)/z*Hpl(z,[2, 1])
                           +4*(11*z^2-24*z+11)/z/(-1+z)*Hpl(z,[2])
                           +4/9*(36*z*zeta[2]+319*z-36*zeta[2]-268)/z*Hpl(z,[1])
                           -4/3*(-11+29*z)/z*Hpl(z,[1, 0])
                           +4/3*(18*z*zeta[2]-35*z-36*zeta[2]+35)/(-1+z)*Hpl(z,[0])
                           -32/z*(-1+z)*Hpl(z,[1, 2])
                           +8*(z^2-2*z+4)/z/(-1+z)*Hpl(z,[2, 0])
                           +16/3*(-1+z)/z*Hpl(z,[1, 1])) ;




h3bar:=z-> cf*nf/nc*(-104/9
                     -(184/9-160/9*z)*Hpl(z,[1])
                     -(16/3-16/3*z)*Hpl(z,[1, 0])
                     -8/3*Hpl(z,[0])
                     +(-16/3+16/3*z)*Hpl(z,[1, 1]))
            +cf^2/nc*(-8/9*(54*z^2*zeta[2]+54*z^2*zeta[3]-27*z^2-90*z*zeta[2]-131*z+9*zeta[2]+158)/(-1+z)
                     -(96-96*z)*Hpl(z,[1, 1, 1])
                     +(-16+16*z)*Hpl(z,[1, 1, 0])
                     +16*(2*z^2-2*z+1)/(-1+z)*Hpl(z,[2, 1])
                     +8*(3*z^2-8*z+2)/(-1+z)*Hpl(z,[2])
                     -(16*zeta[2]*z+2144/9*z-16*zeta[2]-2372/9)*Hpl(z,[1])
                     -(-152/3+104/3*z)*Hpl(z,[1, 0])
                     +4/3*(12*z^2*zeta[2]+19*z-19)/(-1+z)*Hpl(z,[0])
                     +(-32+32*z)*Hpl(z,[1, 2])
                     -16*z^2/(-1+z)*Hpl(z,[2, 0])
                     +(-16/3-32/3*z)*Hpl(z,[1, 1]))
             +cf/nc^2*(-4/9*(54*z^2*zeta[2]+108*z^2*zeta[3]-54*z^2-72*z*zeta[2]-149*z+203)/(-1+z)
                     -(32-32*z)*Hpl(z,[1, 1, 1])
                     +(-32+32*z)*Hpl(z,[1, 1, 0])
                     +(16-16*z)*Hpl(z,[2, 1])
                     +8*(3*z^2-7*z+3)/(-1+z)*Hpl(z,[2])
                     -(16*zeta[2]*z+1072/9*z-16*zeta[2]-1276/9)*Hpl(z,[1])
                     -(-160/3+88/3*z)*Hpl(z,[1, 0])
                     +4/3*(24*z^2*zeta[2]-12*z*zeta[2]+29*z+6*zeta[2]-29)/(-1+z)*Hpl(z,[0])
                     +(16-16*z)*Hpl(z,[1, 2])
                     -8*(4*z^2-2*z+1)/(-1+z)*Hpl(z,[2, 0])
                     +(16/3-16/3*z)*Hpl(z,[1, 1]))  ;

###
### ----------------------------------------------------------------------
###

